Graph-Theoretic Formulation of Hamiltonian and Ground-State Sign Structures in Heisenberg Antiferromagnets

We study Heisenberg antiferromagnets through a graph-theoretic representation of their Hamiltonians. In the computational basis of a fixed-magnetization sector, the Heisenberg Hamiltonian equals a constant minus the weighted Laplacian of a graph whose vertices are spin configurations and whose edges connect configurations related by exchanging two antiparallel spins on a lattice bond. We call this graph the Hilbert graph (HG) which is isomorphic to the token graph of the lattice over which the Hamiltonian is defined. The exact ground-state energy is then determined by the largest eigenvalue of the HG Laplacian, which is the spectral relaxation of weighted Max-Cut on the HG. With the amplitudes fixed, the phase-dependent part of the variational energy defines an antiferromagnetic classical XY model on the HG, with couplings set by the amplitudes. Restricting the variational state to be real, i.e., restricting its phases to $\{0,\pi\}$, reduces the fixed-amplitude energy minimization to solving an antiferromagnetic Ising model and hence a weighted Max-Cut on the HG. When the weights are generated from non-degenerate ground-state amplitudes, the optimal phases give the ground-state sign structure which can be recovered from the weights in time polynomial in the size of the HG. On the Hamiltonian side, a diagonal sign transformation removes all positive off-diagonal matrix elements if and only if the HG is bipartite, which reproduces the Marshall sign rule on bipartite lattices through the graph two-coloring problem; otherwise, the minimal remaining positive weight equals the sum of HG edge weights left uncut by the Max-Cut. This graph formulation establishes a common framework for understanding wave function sign structure, Hamiltonian stoquasticity, non-convexity of phase optimization in variational Monte Carlo, and the average sign in quantum Monte Carlo.

==> anc/code/LICENSE.txt <==
MIT License

Copyright (c) 2026 Mahmud Ashraf Shamim, Md Moshiur Rahman Raj, Mohamed
Hibat-Allah, Ruy Fabila-Monroy, Nobuchika Okada, and Paulo T Araujo

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/code/graph_properties.py <==
import jax
import jax.numpy as jnp
import scipy as sp
import netket as nk
from netket.operator.spin import sigmax as sx, sigmay as sy, sigmaz as sz
import pandas as pd
from tqdm import tqdm

jax.config.update('jax_enable_x64', True)

def gen_adj(g: nk.graph.Lattice) -> sp.sparse.spmatrix:
    hi = nk.hilbert.Spin(s=1/2, N=g.n_nodes, total_sz=total_sz)

    edges = g.edges(return_color=True)
    edges_nn = [(i, j) for i, j, color in edges if color == 0]
    edges_nnn = [(i, j) for i, j, color in edges if color == 1]

    ham_pm_nn = sum([ sx(hi, i)@sx(hi, j) + sy(hi, i)@sy(hi, j) for i, j in edges_nn ])
    ham_pm_nnn = sum([ sx(hi, i)@sx(hi, j) + sy(hi, i)@sy(hi, j) for i, j in edges_nnn ])

    # 64 bit int necessary for calculating matrix powers, otherwise it overflows.
    adj_nn = ham_pm_nn.to_sparse().astype(bool).astype(jnp.int64).tocsr()
    adj_nnn = ham_pm_nnn.to_sparse().astype(bool).astype(jnp.int64).tocsr()
    adj_total = adj_nn + adj_nnn

    assert adj_total.max() == 1

    return adj_nn, adj_nnn, adj_total

def bipartivity(adj: sp.sparse.sparray) -> float:
    eigenvalues = jnp.linalg.eigvalsh(adj.todense())
    a = jnp.exp(eigenvalues).sum()
    b = jnp.exp(-eigenvalues).sum()
    beta = 1/2 + b/(2*a)

    return beta.item()

def num_triangles(adj: sp.sparse.sparray) -> int:
    return sp.sparse.linalg.matrix_power(adj, 3).trace() // 6

total_sz = 0

graphs = [
        nk.graph.Chain(length=16, pbc=True, max_neighbor_order=2),
        nk.graph.Chain(length=16, pbc=False, max_neighbor_order=2),
        nk.graph.Grid((4, 4), pbc=True, max_neighbor_order=2),
        nk.graph.Grid((4, 4), pbc=False, max_neighbor_order=2),
        nk.graph.Triangular(extent=(4, 4), pbc=True, max_neighbor_order=2),
        nk.graph.Triangular(extent=(4, 4), pbc=False, max_neighbor_order=2),
        ]

labels = [
        "1D (PBC)",
        "1D (OBC)",
        "Square (PBC)",
        "Square (OBC)",
        "Triangular (PBC)",
        "Triangular (OBC)",
        ]

columns = [
        "Lattice", "Vertices",
        "Edges (NN)", "Triangles (NN)", "Beta (NN)",
        "Edges (NNN)", "Triangles (NNN)", "Beta (NNN)",
        "Edges (Total)", "Triangles (Total)", "Beta (Total)",
        ]

data = []
for g in tqdm(graphs):
    adj_nn, adj_nnn, adj_total = gen_adj(g)

    data.append([
        adj_nn.shape[0],
        adj_nn.nnz // 2, num_triangles(adj_nn), bipartivity(adj_nn),
        adj_nnn.nnz // 2, num_triangles(adj_nnn), bipartivity(adj_nnn),
        adj_total.nnz // 2, num_triangles(adj_total), bipartivity(adj_total),
        ])

data_pd = [[i, *j] for i, j in zip(labels, data)]
df = pd.DataFrame(data_pd, columns=columns)

df.to_csv('graph_properties_unweighted.csv', index=False)

pd.set_option('display.width', 2000)
print()
print(df)


==> anc/code/gw_maxcut.py <==
import jax
import jax.numpy as jnp
from functools import partial
import optax

def _solve(
        w: jnp.ndarray,
        i: jnp.ndarray,
        j: jnp.ndarray,
        n: int,
        k: int,
        n_hyperplanes: int,
        n_iter: int,
        optimizer: optax.GradientTransformationExtraArgs,
        seed: int,
        dtype: jax.typing.DTypeLike,
        ) -> jnp.ndarray:

    ww = jnp.concatenate([w, w])[:, None]
    src = jnp.concatenate([i, j])
    dst = jnp.concatenate([j, i])

    def grad(V: jnp.ndarray) -> jnp.ndarray:
        G = jnp.zeros_like(V).at[src].add(ww * V[dst])
        # discard radial part of gradient, since we only want unit vectors in a hypersphere
        G -= (G * V).sum(axis=1, keepdims=True) * V

        return G

    def iterate(
            carry: tuple[jnp.ndarray, optax.OptState],
            x: None,
            ) -> tuple[tuple[jnp.ndarray, optax.OptState], None]:

        V, opt_state = carry
        updates, opt_state = optimizer.update(grad(V), opt_state)
        V = optax.apply_updates(V, updates)
        V /= jnp.linalg.norm(V, axis=1, keepdims=True)

        return (V, opt_state), None

    key_v, key_r = jax.random.split(jax.random.key(seed))
    V = jax.random.normal(key_v, (n, k), dtype=dtype)
    V /= jnp.linalg.norm(V, axis=1, keepdims=True)
    (V, _), _ = jax.lax.scan(iterate, init=(V, optimizer.init(V)), length=n_iter)

    R = jax.random.normal(key_r, (k, n_hyperplanes), dtype=dtype)
    S = (V @ R > 0).astype(dtype)
    S = 2 * S - 1
    cuts = (w[:, None] * S[i] * S[j]).sum(axis=0)

    return S[:, cuts.argmin()]

@jax.jit(static_argnames=("n", "k", "n_hyperplanes", "n_iter", "optimizer", "seed", "dtype"))
def gw_maxcut(
        w: jax.typing.ArrayLike,
        i: jax.typing.ArrayLike,
        j: jax.typing.ArrayLike,
        n: int,
        k: int,
        n_hyperplanes: int,
        n_iter: int,
        optimizer: optax.GradientTransformationExtraArgs,
        seed: int = 0,
        dtype: jax.typing.DTypeLike = jnp.float32,
        ) -> jnp.ndarray:

    w = jnp.asarray(w)
    i = jnp.asarray(i)
    j = jnp.asarray(j)

    w = (w / jnp.abs(w).max()).astype(dtype)

    if not n:
        n = int(jnp.maximum(i.max(), j.max())) + 1
    if not k:
        k = int(jnp.ceil((2*n)**0.5))

    return _solve(w, i, j, n, k, n_hyperplanes, n_iter, optimizer, seed, dtype)


==> anc/code/gw_vs_rank2.py <==
from math import ceil, sqrt
import jax
import optax

import numpy as np
import jax.numpy as jnp
import scipy as sp
import netket as nk
from netket.operator.spin import sigmax as sx, sigmay as sy, sigmaz as sz
from tqdm import tqdm
import pandas as pd

from gw_maxcut import gw_maxcut
from rank2_maxcut import rank2_maxcut

def gen_adj(hi, g):
    ham_pm_1 = nk.operator.LocalOperator(hilbert=hi, dtype=jnp.complex128)
    ham_pm_2 = nk.operator.LocalOperator(hilbert=hi, dtype=jnp.complex128)
    for (i, j, c) in g.edges(return_color=True):
        if c == 0:
            ham_pm_1 += sx(hi, i) @ sx(hi, j) + sy(hi, i) @ sy(hi, j)
        else:
            ham_pm_2 += sx(hi, i) @ sx(hi, j) + sy(hi, i) @ sy(hi, j)

    adj1 = ham_pm_1.to_sparse().astype(bool).astype(float)
    adj2 = ham_pm_2.to_sparse().astype(bool).astype(float)

    return sp.sparse.tril(adj1).tocsr(), sp.sparse.tril(adj2).tocsr()


def gen_weight_matrix(psi, adj_1, adj_2, coups):
    j1, j2 = coups
    diag = sp.sparse.diags(psi)
    w1 = j1 * diag @ adj_1 @ diag
    w2 = j2 * diag @ adj_2 @ diag

    w = w1 + w2
    w.eliminate_zeros()

    return w.tocoo()

labels = ['Chain, 16', 'Square, 4x4', 'Triangular, 4x4']
graphs = [nk.graph.Chain (16, pbc=True, max_neighbor_order=2),
          nk.graph.Square(4,  pbc=True, max_neighbor_order=2),
          nk.graph.Triangular((4, 4),  pbc=True, max_neighbor_order=2)]

n_iter = 500
optimizer_gw = optax.adam(optax.cosine_decay_schedule(1, n_iter), eps=1e-20)
optimizer_rank2 = optax.adam(1, eps=1e-20)
n_hyperplanes = 128

for label, g in zip(labels, graphs):
    hi = nk.hilbert.Spin(s=1/2, N=g.n_nodes, total_sz=0)
    adj1, adj2 = gen_adj(hi, g)

    ham1 = nk.operator.Heisenberg(
            hi, g, J=[1, 0], sign_rule=[False, False]
            ).to_sparse().real.tocsr()
    ham2 = nk.operator.Heisenberg(
            hi, g, J=[0, 1], sign_rule=[False, False]
            ).to_sparse().real.tocsr()

    dj2 = .1
    j2_list = np.arange(0, 1 + dj2/2, dj2)

    sign_match_gw = []
    sign_match_rank2 = []
    n = hi.n_states
    k = ceil(sqrt(2 * n))
    # k=2
    for j2 in tqdm(j2_list):
        ham = ham1 + j2 * ham2
        energy, psi = sp.sparse.linalg.eigsh(ham, k=1, which='SA')
        psi = psi.squeeze()

        # discard very small amplitudes
        psi_abs = np.abs(psi)
        cond = psi_abs < psi_abs.max() * 1e-12
        psi[cond] = 0
        psi_abs[cond] = 0
        signs = np.sign(psi)

        w = gen_weight_matrix(psi_abs, adj1, adj2, coups=[1, j2])

        signs_gw = gw_maxcut(w.data, w.row, w.col,
                             n=n, k=k, n_hyperplanes=n_hyperplanes, n_iter=n_iter,
                             optimizer=optimizer_gw).block_until_ready()
        signs_rank2 = rank2_maxcut(w.data, w.row, w.col,
                                   n=n, n_iter=n_iter,
                                   optimizer=optimizer_rank2).block_until_ready()

        num_nonzero = jnp.count_nonzero(signs)
        # account for global sign flip
        num_match = jnp.maximum(
                jnp.count_nonzero(signs_gw == signs),
                jnp.count_nonzero(signs_gw == -signs),
                )
        sign_match_gw.append(float(num_match / num_nonzero))

        num_match = jnp.maximum(
                jnp.count_nonzero(signs_rank2 == signs),
                jnp.count_nonzero(signs_rank2 == -signs),
                )
        sign_match_rank2.append(float(num_match / num_nonzero))
    
    df = pd.DataFrame({
        'J2': j2_list.tolist(),
        'GW': sign_match_gw,
        'Rank2': sign_match_rank2
        })

    print(df.round(4).T)


==> anc/code/rank2_maxcut.py <==
from functools import partial
import jax
import jax.numpy as jnp
import optax

def _solve(
        w: jnp.ndarray,
        i: jnp.ndarray,
        j: jnp.ndarray,
        n: int,
        deterministic_cut: bool,
        n_iter: int,
        optimizer: optax.GradientTransformationExtraArgs,
        seed: int,
        dtype: jax.typing.DTypeLike = jnp.float32,
        ) -> jnp.ndarray:

    ww = jnp.concatenate([w, w])
    src = jnp.concatenate([i, j])
    dst = jnp.concatenate([j, i])

    def grad(theta: jnp.ndarray) -> jnp.ndarray:
        G = jnp.zeros_like(theta).at[src].add(ww * jnp.sin(theta[dst] - theta[src]))
        return G

    def iterate(
            carry: tuple[jnp.ndarray, optax.OptState],
            x: None,
            ) -> tuple[tuple[jnp.ndarray, optax.OptState], None]:

        theta, opt_state = carry
        updates, opt_state = optimizer.update(grad(theta), opt_state)
        theta = optax.apply_updates(theta, updates)

        return (theta, opt_state), None

    key = jax.random.key(seed)
    theta = jax.random.uniform(key, (n,), maxval=jnp.pi, dtype=dtype)
    (theta, _), _ = jax.lax.scan(iterate, init=(theta, optimizer.init(theta)), length=n_iter)

    if deterministic_cut:
        theta = theta % (2 * jnp.pi)
        alpha = jnp.append(jnp.sort(theta % jnp.pi), jnp.pi)
        alpha = (alpha[:-1] + alpha[1:]) / 2
        alpha = alpha[:, None]
        S = jnp.logical_or(theta <= alpha, theta > alpha + jnp.pi).astype(dtype)
        S = 2 * S - 1
        cuts = (w * S[:, i] * S[:, j]).sum(axis=-1)

        return S[cuts.argmin()]

    return theta

@jax.jit(static_argnames=("n", "deterministic_cut", "n_iter", "optimizer", "seed", "dtype"))
def rank2_maxcut(
        w: jax.typing.ArrayLike,
        i: jax.typing.ArrayLike,
        j: jax.typing.ArrayLike,
        n: int,
        n_iter: int,
        optimizer: optax.GradientTransformationExtraArgs,
        deterministic_cut: bool = True,
        seed: int = 0,
        dtype: jax.typing.DTypeLike = jnp.float32,
        ) -> jnp.ndarray:

    w = jnp.asarray(w)
    i = jnp.asarray(i)
    j = jnp.asarray(j)

    w = (w / jnp.abs(w).max()).astype(dtype)

    if not n:
        n = int(jnp.maximum(i.max(), j.max())) + 1

    return _solve(w, i, j, n, deterministic_cut, n_iter, optimizer, seed, dtype)

